Feature-based Representation for Violin Bridge Admittances

Frequency Response Functions (FRFs) are one of the cornerstones of musical acoustic experimental research. They describe the way in which musical instruments vibrate in a wide range of frequencies and are used to predict and understand the acoustic differences between them. In the specific case of stringed musical instruments such as violins, FRFs evaluated at the bridge are known to capture the overall body vibration. These indicators, also called bridge admittances, are widely used in the literature for comparative analyses. However, due to their complex structure they are rather difficult to quantitatively compare and study. In this manuscript we present a way to quantify differences between FRFs, in particular violin bridge admittances, that separates the effects in frequency, amplitude and quality factor of the first resonance peaks characterizing the responses. This approach allows us to define a distance between FRFs and clusterise measurements according to this distance. We use two case studies, one based on Finite Element Analysis and another exploiting measurements on real violins, to prove the effectiveness of such representation. In particular, for simulated bridge admittances the proposed distance is able to highlight the different impact of consecutive simulation `steps' on specific vibrational properties and, for real violins, gives a first insight on similar styles of making, as well as opposite ones.

==> anc/figure2a.txt <==
   1.0000000e+00   1.0000000e+00   7.8811596e-01
   1.0000000e+00   2.0000000e+00   7.8811596e-01
   1.0000000e+00   3.0000000e+00   7.8811596e-01
   1.0000000e+00   4.0000000e+00   7.8811596e-01
   1.0000000e+00   5.0000000e+00  -3.3776398e-01
   1.0000000e+00   6.0000000e+00  -9.0070395e-01
   1.0000000e+00   7.0000000e+00  -9.0070395e-01
   1.0000000e+00   8.0000000e+00  -1.4636439e+00
   1.0000000e+00   9.0000000e+00  -9.0070395e-01
   1.0000000e+00   1.0000000e+01   1.3510559e+00
   2.0000000e+00   1.0000000e+00   1.9144603e-01
   2.0000000e+00   2.0000000e+00   1.9144603e-01
   2.0000000e+00   3.0000000e+00   8.2959948e-01
   2.0000000e+00   4.0000000e+00   8.2959948e-01
   2.0000000e+00   5.0000000e+00   8.2959948e-01
   2.0000000e+00   6.0000000e+00   8.2959948e-01
   2.0000000e+00   7.0000000e+00  -4.4670741e-01
   2.0000000e+00   8.0000000e+00  -2.3611677e+00
   2.0000000e+00   9.0000000e+00  -4.4670741e-01
   2.0000000e+00   1.0000000e+01  -4.4670741e-01
   3.0000000e+00   1.0000000e+00   1.8511950e+00
   3.0000000e+00   2.0000000e+00   1.5707109e+00
   3.0000000e+00   3.0000000e+00   1.6829046e-01
   3.0000000e+00   4.0000000e+00  -1.1219364e-01
   3.0000000e+00   5.0000000e+00  -1.1219364e-01
   3.0000000e+00   6.0000000e+00  -1.1219364e-01
   3.0000000e+00   7.0000000e+00  -6.7316183e-01
   3.0000000e+00   8.0000000e+00  -1.2341300e+00
   3.0000000e+00   9.0000000e+00  -9.5364593e-01
   3.0000000e+00   1.0000000e+01  -3.9267774e-01
   4.0000000e+00   1.0000000e+00   9.9227788e-01
   4.0000000e+00   2.0000000e+00   3.7210420e-01
   4.0000000e+00   3.0000000e+00  -5.5815631e-01
   4.0000000e+00   4.0000000e+00  -2.4806947e-01
   4.0000000e+00   5.0000000e+00  -2.4806947e-01
   4.0000000e+00   6.0000000e+00  -2.4806947e-01
   4.0000000e+00   7.0000000e+00  -5.5815631e-01
   4.0000000e+00   8.0000000e+00  -1.7985037e+00
   4.0000000e+00   9.0000000e+00   1.9225384e+00
   4.0000000e+00   1.0000000e+01   3.7210420e-01
   5.0000000e+00   1.0000000e+00   1.0069590e+00
   5.0000000e+00   2.0000000e+00   6.4079211e-01
   5.0000000e+00   3.0000000e+00   2.7462519e-01
   5.0000000e+00   4.0000000e+00   2.7462519e-01
   5.0000000e+00   5.0000000e+00   9.1541730e-02
   5.0000000e+00   6.0000000e+00   9.1541730e-02
   5.0000000e+00   7.0000000e+00  -1.1900425e+00
   5.0000000e+00   8.0000000e+00  -1.9223763e+00
   5.0000000e+00   9.0000000e+00   1.3731259e+00
   5.0000000e+00   1.0000000e+01  -6.4079211e-01
   6.0000000e+00   1.0000000e+00   1.3432178e+00
   6.0000000e+00   2.0000000e+00  -5.5628211e-01
   6.0000000e+00   3.0000000e+00  -5.5628211e-01
   6.0000000e+00   4.0000000e+00   1.2075392e+00
   6.0000000e+00   5.0000000e+00   1.2075392e+00
   6.0000000e+00   6.0000000e+00  -8.2763924e-01
   6.0000000e+00   7.0000000e+00  -9.6331780e-01
   6.0000000e+00   8.0000000e+00  -1.3703535e+00
   6.0000000e+00   9.0000000e+00   3.9346783e-01
   6.0000000e+00   1.0000000e+01   1.2211071e-01
   7.0000000e+00   1.0000000e+00   9.4556262e-01
   7.0000000e+00   2.0000000e+00  -6.0172167e-01
   7.0000000e+00   3.0000000e+00  -8.5960238e-02
   7.0000000e+00   4.0000000e+00   1.2894036e+00
   7.0000000e+00   5.0000000e+00   1.2894036e+00
   7.0000000e+00   6.0000000e+00  -8.5960238e-02
   7.0000000e+00   7.0000000e+00  -1.2894036e+00
   7.0000000e+00   8.0000000e+00  -1.6332445e+00
   7.0000000e+00   9.0000000e+00  -8.5960238e-02
   7.0000000e+00   1.0000000e+01   2.5788071e-01
   8.0000000e+00   1.0000000e+00   8.5801152e-01
   8.0000000e+00   2.0000000e+00  -1.1111953e+00
   8.0000000e+00   3.0000000e+00  -1.2659186e-01
   8.0000000e+00   4.0000000e+00   1.5612997e+00
   8.0000000e+00   5.0000000e+00   1.5612997e+00
   8.0000000e+00   6.0000000e+00  -1.2659186e-01
   8.0000000e+00   7.0000000e+00  -9.7053763e-01
   8.0000000e+00   8.0000000e+00  -9.7053763e-01
   8.0000000e+00   9.0000000e+00  -4.0790712e-01
   8.0000000e+00   1.0000000e+01  -2.6724949e-01
   9.0000000e+00   1.0000000e+00   3.8928033e-01
   9.0000000e+00   2.0000000e+00  -1.2497948e+00
   9.0000000e+00   3.0000000e+00   2.8683814e-01
   9.0000000e+00   4.0000000e+00   1.5161445e+00
   9.0000000e+00   5.0000000e+00   1.5161445e+00
   9.0000000e+00   6.0000000e+00   2.8683814e-01
   9.0000000e+00   7.0000000e+00  -9.4246818e-01
   9.0000000e+00   8.0000000e+00  -1.0449104e+00
   9.0000000e+00   9.0000000e+00  -7.3758379e-01
   9.0000000e+00   1.0000000e+01  -2.0488439e-02
   1.0000000e+01   1.0000000e+00   1.3595870e+00
   1.0000000e+01   2.0000000e+00  -1.7187231e+00
   1.0000000e+01   3.0000000e+00  -8.5508614e-03
   1.0000000e+01   4.0000000e+00   1.1030611e+00
   1.0000000e+01   5.0000000e+00   1.1030611e+00
   1.0000000e+01   6.0000000e+00   7.6957753e-02
   1.0000000e+01   7.0000000e+00  -9.4914562e-01
   1.0000000e+01   8.0000000e+00  -7.7812839e-01
   1.0000000e+01   9.0000000e+00  -4.3609393e-01
   1.0000000e+01   1.0000000e+01   2.4797498e-01


==> anc/figure2b.txt <==
   1.0000000e+00   1.0000000e+00   1.0827541e-01
   1.0000000e+00   2.0000000e+00   4.7082862e-01
   1.0000000e+00   3.0000000e+00   4.0822041e-01
   1.0000000e+00   4.0000000e+00   4.8899171e-01
   1.0000000e+00   5.0000000e+00   5.6853595e-01
   1.0000000e+00   6.0000000e+00   8.0290975e-01
   1.0000000e+00   7.0000000e+00   1.2744059e+00
   1.0000000e+00   8.0000000e+00  -1.1345859e+00
   1.0000000e+00   9.0000000e+00  -1.3970320e+00
   1.0000000e+00   1.0000000e+01  -1.5905498e+00
   2.0000000e+00   1.0000000e+00   9.1726040e-01
   2.0000000e+00   2.0000000e+00   6.2139933e-01
   2.0000000e+00   3.0000000e+00  -8.5956292e-01
   2.0000000e+00   4.0000000e+00  -8.5814615e-01
   2.0000000e+00   5.0000000e+00  -1.1066282e+00
   2.0000000e+00   6.0000000e+00  -1.3830370e+00
   2.0000000e+00   7.0000000e+00  -7.3576346e-02
   2.0000000e+00   8.0000000e+00   1.4932882e+00
   2.0000000e+00   9.0000000e+00   8.9328427e-01
   2.0000000e+00   1.0000000e+01   3.5571852e-01
   3.0000000e+00   1.0000000e+00  -2.5411938e-01
   3.0000000e+00   2.0000000e+00  -2.7853076e-01
   3.0000000e+00   3.0000000e+00  -1.0365447e+00
   3.0000000e+00   4.0000000e+00  -9.6615064e-01
   3.0000000e+00   5.0000000e+00  -9.9154824e-01
   3.0000000e+00   6.0000000e+00  -5.9491963e-01
   3.0000000e+00   7.0000000e+00   1.6165750e-01
   3.0000000e+00   8.0000000e+00   1.0255070e+00
   3.0000000e+00   9.0000000e+00   1.2133608e+00
   3.0000000e+00   1.0000000e+01   1.7212880e+00
   4.0000000e+00   1.0000000e+00  -6.9148256e-01
   4.0000000e+00   2.0000000e+00  -9.7899701e-01
   4.0000000e+00   3.0000000e+00  -7.1172766e-02
   4.0000000e+00   4.0000000e+00   1.0753522e-01
   4.0000000e+00   5.0000000e+00   4.5854452e-02
   4.0000000e+00   6.0000000e+00   1.1130197e-01
   4.0000000e+00   7.0000000e+00   2.0620218e+00
   4.0000000e+00   8.0000000e+00  -1.1499891e+00
   4.0000000e+00   9.0000000e+00   1.2307035e+00
   4.0000000e+00   1.0000000e+01  -6.6577546e-01
   5.0000000e+00   1.0000000e+00   1.6169026e-01
   5.0000000e+00   2.0000000e+00   2.0561372e-01
   5.0000000e+00   3.0000000e+00   4.5410708e-01
   5.0000000e+00   4.0000000e+00   4.9673607e-01
   5.0000000e+00   5.0000000e+00   3.9555918e-01
   5.0000000e+00   6.0000000e+00   4.5527462e-01
   5.0000000e+00   7.0000000e+00   1.4152621e+00
   5.0000000e+00   8.0000000e+00  -1.3567615e+00
   5.0000000e+00   9.0000000e+00  -1.6762451e-01
   5.0000000e+00   1.0000000e+01  -2.0598570e+00
   6.0000000e+00   1.0000000e+00  -1.1951618e+00
   6.0000000e+00   2.0000000e+00  -1.4533982e-01
   6.0000000e+00   3.0000000e+00  -7.8385821e-01
   6.0000000e+00   4.0000000e+00  -2.6159876e-01
   6.0000000e+00   5.0000000e+00  -2.9042850e-01
   6.0000000e+00   6.0000000e+00  -7.4961056e-01
   6.0000000e+00   7.0000000e+00  -4.3468182e-01
   6.0000000e+00   8.0000000e+00   1.8361280e+00
   6.0000000e+00   9.0000000e+00   4.5927775e-01
   6.0000000e+00   1.0000000e+01   1.5652737e+00
   7.0000000e+00   1.0000000e+00  -3.0559841e-01
   7.0000000e+00   2.0000000e+00  -1.1017388e+00
   7.0000000e+00   3.0000000e+00   5.1434190e-01
   7.0000000e+00   4.0000000e+00  -8.1528647e-01
   7.0000000e+00   5.0000000e+00  -8.1581140e-01
   7.0000000e+00   6.0000000e+00   4.6934392e-01
   7.0000000e+00   7.0000000e+00  -1.1694855e+00
   7.0000000e+00   8.0000000e+00   1.8919206e+00
   7.0000000e+00   9.0000000e+00   8.1298909e-01
   7.0000000e+00   1.0000000e+01   5.1932497e-01
   8.0000000e+00   1.0000000e+00  -6.3465182e-01
   8.0000000e+00   2.0000000e+00   8.1980397e-02
   8.0000000e+00   3.0000000e+00  -3.8623266e-01
   8.0000000e+00   4.0000000e+00  -1.2803888e+00
   8.0000000e+00   5.0000000e+00  -1.2643155e+00
   8.0000000e+00   6.0000000e+00  -4.4520952e-01
   8.0000000e+00   7.0000000e+00   7.0002188e-01
   8.0000000e+00   8.0000000e+00   2.4768257e-01
   8.0000000e+00   9.0000000e+00   1.5624038e+00
   8.0000000e+00   1.0000000e+01   1.4187096e+00
   9.0000000e+00   1.0000000e+00  -4.0785166e-01
   9.0000000e+00   2.0000000e+00   4.6176576e-01
   9.0000000e+00   3.0000000e+00  -5.1632489e-01
   9.0000000e+00   4.0000000e+00  -1.3418343e+00
   9.0000000e+00   5.0000000e+00  -1.3437847e+00
   9.0000000e+00   6.0000000e+00  -4.7927466e-01
   9.0000000e+00   7.0000000e+00   2.0493075e-01
   9.0000000e+00   8.0000000e+00   1.4757584e+00
   9.0000000e+00   9.0000000e+00   1.4223858e+00
   9.0000000e+00   1.0000000e+01   5.2422944e-01
   1.0000000e+01   1.0000000e+00   4.4178969e-01
   1.0000000e+01   2.0000000e+00   6.6930286e-01
   1.0000000e+01   3.0000000e+00  -1.7907651e+00
   1.0000000e+01   4.0000000e+00  -1.2884546e-01
   1.0000000e+01   5.0000000e+00  -1.4709179e-01
   1.0000000e+01   6.0000000e+00  -1.7129340e+00
   1.0000000e+01   7.0000000e+00   6.2417419e-01
   1.0000000e+01   8.0000000e+00   7.9646158e-01
   1.0000000e+01   9.0000000e+00   1.9090990e-01
   1.0000000e+01   1.0000000e+01   1.0569981e+00


==> anc/figure2c.txt <==
   1.0000000e+00   1.0000000e+00  -7.3551622e-01
   1.0000000e+00   2.0000000e+00   1.2261086e+00
   1.0000000e+00   3.0000000e+00  -6.5375468e-01
   1.0000000e+00   4.0000000e+00  -6.5375468e-01
   1.0000000e+00   5.0000000e+00  -8.9900190e-01
   1.0000000e+00   6.0000000e+00   8.5822324e-01
   1.0000000e+00   7.0000000e+00   8.5822324e-01
   1.0000000e+00   8.0000000e+00   7.3559479e-01
   1.0000000e+00   9.0000000e+00   8.5822324e-01
   1.0000000e+00   1.0000000e+01  -1.5943456e+00
   2.0000000e+00   1.0000000e+00   6.6875133e-01
   2.0000000e+00   2.0000000e+00   6.6875133e-01
   2.0000000e+00   3.0000000e+00   7.1974988e-01
   2.0000000e+00   4.0000000e+00   7.1974988e-01
   2.0000000e+00   5.0000000e+00   7.1974988e-01
   2.0000000e+00   6.0000000e+00  -1.9284657e+00
   2.0000000e+00   7.0000000e+00  -3.1706467e-01
   2.0000000e+00   8.0000000e+00  -3.8505039e-01
   2.0000000e+00   9.0000000e+00   6.1775278e-01
   2.0000000e+00   1.0000000e+01  -1.4839243e+00
   3.0000000e+00   1.0000000e+00  -5.5128077e-01
   3.0000000e+00   2.0000000e+00   1.5201684e+00
   3.0000000e+00   3.0000000e+00  -8.6997426e-01
   3.0000000e+00   4.0000000e+00  -9.9746258e-01
   3.0000000e+00   5.0000000e+00  -9.9746258e-01
   3.0000000e+00   6.0000000e+00   9.4647091e-01
   3.0000000e+00   7.0000000e+00  -1.1249419e+00
   3.0000000e+00   8.0000000e+00   5.6400595e-01
   3.0000000e+00   9.0000000e+00   6.5962219e-01
   3.0000000e+00   1.0000000e+01   8.5085467e-01
   4.0000000e+00   1.0000000e+00  -1.1082912e+00
   4.0000000e+00   2.0000000e+00  -1.1108059e+00
   4.0000000e+00   3.0000000e+00   3.6345274e-01
   4.0000000e+00   4.0000000e+00   9.2294354e-01
   4.0000000e+00   5.0000000e+00   9.2294354e-01
   4.0000000e+00   6.0000000e+00   9.2294354e-01
   4.0000000e+00   7.0000000e+00   8.9311132e-01
   4.0000000e+00   8.0000000e+00  -1.1754977e+00
   4.0000000e+00   9.0000000e+00   5.4245545e-01
   4.0000000e+00   1.0000000e+01  -1.1732554e+00
   5.0000000e+00   1.0000000e+00   5.5997710e-01
   5.0000000e+00   2.0000000e+00   3.1878471e-01
   5.0000000e+00   3.0000000e+00   7.7592312e-02
   5.0000000e+00   4.0000000e+00   7.7592312e-02
   5.0000000e+00   5.0000000e+00  -4.3003886e-02
   5.0000000e+00   6.0000000e+00  -4.3003886e-02
   5.0000000e+00   7.0000000e+00   2.1684385e+00
   5.0000000e+00   8.0000000e+00  -1.2473139e+00
   5.0000000e+00   9.0000000e+00  -1.4657783e+00
   5.0000000e+00   1.0000000e+01  -4.0328503e-01
   6.0000000e+00   1.0000000e+00  -5.0828766e-01
   6.0000000e+00   2.0000000e+00  -8.1189396e-01
   6.0000000e+00   3.0000000e+00  -1.0100677e+00
   6.0000000e+00   4.0000000e+00   9.2305411e-01
   6.0000000e+00   5.0000000e+00   5.0230084e-01
   6.0000000e+00   6.0000000e+00  -1.0378252e+00
   6.0000000e+00   7.0000000e+00  -1.2000566e+00
   6.0000000e+00   8.0000000e+00   1.0026429e+00
   6.0000000e+00   9.0000000e+00   8.0052542e-01
   6.0000000e+00   1.0000000e+01   1.3396079e+00
   7.0000000e+00   1.0000000e+00   7.7235032e-02
   7.0000000e+00   2.0000000e+00  -9.7743090e-01
   7.0000000e+00   3.0000000e+00   9.8622306e-01
   7.0000000e+00   4.0000000e+00  -6.6288183e-01
   7.0000000e+00   5.0000000e+00  -6.6288183e-01
   7.0000000e+00   6.0000000e+00   9.8622306e-01
   7.0000000e+00   7.0000000e+00  -1.1357324e+00
   7.0000000e+00   8.0000000e+00   1.9416984e+00
   7.0000000e+00   9.0000000e+00  -2.4553148e-01
   7.0000000e+00   1.0000000e+01  -3.0692116e-01
   8.0000000e+00   1.0000000e+00  -9.0481011e-01
   8.0000000e+00   2.0000000e+00  -5.9065291e-01
   8.0000000e+00   3.0000000e+00  -6.7431942e-01
   8.0000000e+00   4.0000000e+00   1.1224850e+00
   8.0000000e+00   5.0000000e+00   1.1224850e+00
   8.0000000e+00   6.0000000e+00  -6.7431942e-01
   8.0000000e+00   7.0000000e+00   1.6745402e+00
   8.0000000e+00   8.0000000e+00  -1.2568072e+00
   8.0000000e+00   9.0000000e+00   5.2050170e-02
   8.0000000e+00   1.0000000e+01   1.2934869e-01
   9.0000000e+00   1.0000000e+00  -4.8692282e-01
   9.0000000e+00   2.0000000e+00  -1.0963101e-01
   9.0000000e+00   3.0000000e+00   1.3339906e+00
   9.0000000e+00   4.0000000e+00  -1.1924798e+00
   9.0000000e+00   5.0000000e+00  -1.1924798e+00
   9.0000000e+00   6.0000000e+00   1.6884287e+00
   9.0000000e+00   7.0000000e+00   2.3040063e-01
   9.0000000e+00   8.0000000e+00   7.8758773e-01
   9.0000000e+00   9.0000000e+00  -3.8360290e-01
   9.0000000e+00   1.0000000e+01  -6.7529137e-01
   1.0000000e+01   1.0000000e+00   1.2055714e+00
   1.0000000e+01   2.0000000e+00   1.1484395e-01
   1.0000000e+01   3.0000000e+00  -8.7130672e-01
   1.0000000e+01   4.0000000e+00  -8.2954987e-01
   1.0000000e+01   5.0000000e+00  -8.3009458e-01
   1.0000000e+01   6.0000000e+00  -8.7008432e-01
   1.0000000e+01   7.0000000e+00   6.5560960e-01
   1.0000000e+01   8.0000000e+00  -4.8259351e-01
   1.0000000e+01   9.0000000e+00  -8.4894095e-02
   1.0000000e+01   1.0000000e+01   1.9924981e+00


==> anc/figure3a.txt <==
   1.0000000e+00   1.0000000e+00   1.3492618e+01
   1.0000000e+00   2.0000000e+00   1.3511968e+01
   1.0000000e+00   3.0000000e+00   4.7224026e+00
   1.0000000e+00   4.0000000e+00   1.1925336e+01
   1.0000000e+00   5.0000000e+00   1.4158871e+01
   1.0000000e+00   6.0000000e+00   8.8627140e+00
   1.0000000e+00   7.0000000e+00   1.2666157e+01
   1.0000000e+00   8.0000000e+00   2.7050479e+01
   1.0000000e+00   9.0000000e+00   1.3038642e+01
   1.0000000e+00   1.0000000e+01   0.0000000e+00
   2.0000000e+00   1.0000000e+00   2.0188855e+01
   2.0000000e+00   2.0000000e+00   1.6142036e+01
   2.0000000e+00   3.0000000e+00   1.5313760e+01
   2.0000000e+00   4.0000000e+00   2.4987759e+01
   2.0000000e+00   5.0000000e+00   2.2888302e+01
   2.0000000e+00   6.0000000e+00   1.1573901e+01
   2.0000000e+00   7.0000000e+00   1.6713246e+01
   2.0000000e+00   8.0000000e+00   3.4800365e+01
   2.0000000e+00   9.0000000e+00   0.0000000e+00
   2.0000000e+00   1.0000000e+01   1.3038642e+01
   3.0000000e+00   1.0000000e+00   6.1458995e+01
   3.0000000e+00   2.0000000e+00   3.3407996e+01
   3.0000000e+00   3.0000000e+00   2.9718327e+01
   3.0000000e+00   4.0000000e+00   5.5436300e+01
   3.0000000e+00   5.0000000e+00   5.0862533e+01
   3.0000000e+00   6.0000000e+00   2.4121949e+01
   3.0000000e+00   7.0000000e+00   6.6951654e+00
   3.0000000e+00   8.0000000e+00   0.0000000e+00
   3.0000000e+00   9.0000000e+00   3.4800365e+01
   3.0000000e+00   1.0000000e+01   2.7050479e+01
   4.0000000e+00   1.0000000e+00   3.7624964e+01
   4.0000000e+00   2.0000000e+00   1.3856726e+01
   4.0000000e+00   3.0000000e+00   1.2056476e+01
   4.0000000e+00   4.0000000e+00   3.5066558e+01
   4.0000000e+00   5.0000000e+00   3.2028553e+01
   4.0000000e+00   6.0000000e+00   8.4252677e+00
   4.0000000e+00   7.0000000e+00   0.0000000e+00
   4.0000000e+00   8.0000000e+00   6.6951654e+00
   4.0000000e+00   9.0000000e+00   1.6713246e+01
   4.0000000e+00   1.0000000e+01   1.2666157e+01
   5.0000000e+00   1.0000000e+00   1.7892433e+01
   5.0000000e+00   2.0000000e+00   1.3672611e+01
   5.0000000e+00   3.0000000e+00   3.1414038e+00
   5.0000000e+00   4.0000000e+00   1.4332269e+01
   5.0000000e+00   5.0000000e+00   1.1763538e+01
   5.0000000e+00   6.0000000e+00   0.0000000e+00
   5.0000000e+00   7.0000000e+00   8.4252677e+00
   5.0000000e+00   8.0000000e+00   2.4121949e+01
   5.0000000e+00   9.0000000e+00   1.1573901e+01
   5.0000000e+00   1.0000000e+01   8.8627140e+00
   6.0000000e+00   1.0000000e+00   9.8730687e+00
   6.0000000e+00   2.0000000e+00   3.4635840e+01
   6.0000000e+00   3.0000000e+00   1.2074495e+01
   6.0000000e+00   4.0000000e+00   1.3011252e+00
   6.0000000e+00   5.0000000e+00   0.0000000e+00
   6.0000000e+00   6.0000000e+00   1.1763538e+01
   6.0000000e+00   7.0000000e+00   3.2028553e+01
   6.0000000e+00   8.0000000e+00   5.0862533e+01
   6.0000000e+00   9.0000000e+00   2.2888302e+01
   6.0000000e+00   1.0000000e+01   1.4158871e+01
   7.0000000e+00   1.0000000e+00   8.3037871e+00
   7.0000000e+00   2.0000000e+00   3.3200637e+01
   7.0000000e+00   3.0000000e+00   1.0773369e+01
   7.0000000e+00   4.0000000e+00   0.0000000e+00
   7.0000000e+00   5.0000000e+00   1.3011252e+00
   7.0000000e+00   6.0000000e+00   1.4332269e+01
   7.0000000e+00   7.0000000e+00   3.5066558e+01
   7.0000000e+00   8.0000000e+00   5.5436300e+01
   7.0000000e+00   9.0000000e+00   2.4987759e+01
   7.0000000e+00   1.0000000e+01   1.1925336e+01
   8.0000000e+00   1.0000000e+00   1.3703445e+01
   8.0000000e+00   2.0000000e+00   9.8948695e+00
   8.0000000e+00   3.0000000e+00   0.0000000e+00
   8.0000000e+00   4.0000000e+00   1.0773369e+01
   8.0000000e+00   5.0000000e+00   1.2074495e+01
   8.0000000e+00   6.0000000e+00   3.1414038e+00
   8.0000000e+00   7.0000000e+00   1.2056476e+01
   8.0000000e+00   8.0000000e+00   2.9718327e+01
   8.0000000e+00   9.0000000e+00   1.5313760e+01
   8.0000000e+00   1.0000000e+01   4.7224026e+00
   9.0000000e+00   1.0000000e+00   2.2639889e+01
   9.0000000e+00   2.0000000e+00   0.0000000e+00
   9.0000000e+00   3.0000000e+00   9.8948695e+00
   9.0000000e+00   4.0000000e+00   3.3200637e+01
   9.0000000e+00   5.0000000e+00   3.4635840e+01
   9.0000000e+00   6.0000000e+00   1.3672611e+01
   9.0000000e+00   7.0000000e+00   1.3856726e+01
   9.0000000e+00   8.0000000e+00   3.3407996e+01
   9.0000000e+00   9.0000000e+00   1.6142036e+01
   9.0000000e+00   1.0000000e+01   1.3511968e+01
   1.0000000e+01   1.0000000e+00   0.0000000e+00
   1.0000000e+01   2.0000000e+00   2.2639889e+01
   1.0000000e+01   3.0000000e+00   1.3703445e+01
   1.0000000e+01   4.0000000e+00   8.3037871e+00
   1.0000000e+01   5.0000000e+00   9.8730687e+00
   1.0000000e+01   6.0000000e+00   1.7892433e+01
   1.0000000e+01   7.0000000e+00   3.7624964e+01
   1.0000000e+01   8.0000000e+00   6.1458995e+01
   1.0000000e+01   9.0000000e+00   2.0188855e+01
   1.0000000e+01   1.0000000e+01   1.3492618e+01


==> anc/figure3b.txt <==
   1.0000000e+00   1.0000000e+00   2.5803556e+01
   1.0000000e+00   2.0000000e+00   2.1044708e+01
   1.0000000e+00   3.0000000e+00   3.7719971e+01
   1.0000000e+00   4.0000000e+00   3.7446666e+01
   1.0000000e+00   5.0000000e+00   3.8059228e+01
   1.0000000e+00   6.0000000e+00   3.8561400e+01
   1.0000000e+00   7.0000000e+00   3.7999746e+01
   1.0000000e+00   8.0000000e+00   7.0168569e+00
   1.0000000e+00   9.0000000e+00   1.0648499e+01
   1.0000000e+00   1.0000000e+01   0.0000000e+00
   2.0000000e+00   1.0000000e+00   2.0451442e+01
   2.0000000e+00   2.0000000e+00   1.8185698e+01
   2.0000000e+00   3.0000000e+00   2.6592313e+01
   2.0000000e+00   4.0000000e+00   3.2073317e+01
   2.0000000e+00   5.0000000e+00   3.3417111e+01
   2.0000000e+00   6.0000000e+00   2.7783272e+01
   2.0000000e+00   7.0000000e+00   1.9517086e+01
   2.0000000e+00   8.0000000e+00   1.2703759e+01
   2.0000000e+00   9.0000000e+00   0.0000000e+00
   2.0000000e+00   1.0000000e+01   1.0648499e+01
   3.0000000e+00   1.0000000e+00   2.4499981e+01
   3.0000000e+00   2.0000000e+00   2.1468335e+01
   3.0000000e+00   3.0000000e+00   3.6437344e+01
   3.0000000e+00   4.0000000e+00   4.0008221e+01
   3.0000000e+00   5.0000000e+00   4.1209681e+01
   3.0000000e+00   6.0000000e+00   3.8836337e+01
   3.0000000e+00   7.0000000e+00   4.3383752e+01
   3.0000000e+00   8.0000000e+00   0.0000000e+00
   3.0000000e+00   9.0000000e+00   1.2703759e+01
   3.0000000e+00   1.0000000e+01   7.0168569e+00
   4.0000000e+00   1.0000000e+00   1.5182467e+01
   4.0000000e+00   2.0000000e+00   1.2571822e+01
   4.0000000e+00   3.0000000e+00   1.8767367e+01
   4.0000000e+00   4.0000000e+00   1.4205046e+01
   4.0000000e+00   5.0000000e+00   1.4997943e+01
   4.0000000e+00   6.0000000e+00   1.7262997e+01
   4.0000000e+00   7.0000000e+00   0.0000000e+00
   4.0000000e+00   8.0000000e+00   4.3383752e+01
   4.0000000e+00   9.0000000e+00   1.9517086e+01
   4.0000000e+00   1.0000000e+01   3.7999746e+01
   5.0000000e+00   1.0000000e+00   1.2103560e+01
   5.0000000e+00   2.0000000e+00   1.5151210e+01
   5.0000000e+00   3.0000000e+00   6.7224231e-01
   5.0000000e+00   4.0000000e+00   6.3529014e+00
   5.0000000e+00   5.0000000e+00   6.0291428e+00
   5.0000000e+00   6.0000000e+00   0.0000000e+00
   5.0000000e+00   7.0000000e+00   1.7262997e+01
   5.0000000e+00   8.0000000e+00   3.8836337e+01
   5.0000000e+00   9.0000000e+00   2.7783272e+01
   5.0000000e+00   1.0000000e+01   3.8561400e+01
   6.0000000e+00   1.0000000e+00   8.1482149e+00
   6.0000000e+00   2.0000000e+00   1.0432250e+01
   6.0000000e+00   3.0000000e+00   6.2760519e+00
   6.0000000e+00   4.0000000e+00   8.4183469e-02
   6.0000000e+00   5.0000000e+00   0.0000000e+00
   6.0000000e+00   6.0000000e+00   6.0291428e+00
   6.0000000e+00   7.0000000e+00   1.4997943e+01
   6.0000000e+00   8.0000000e+00   4.1209681e+01
   6.0000000e+00   9.0000000e+00   3.3417111e+01
   6.0000000e+00   1.0000000e+01   3.8059228e+01
   7.0000000e+00   1.0000000e+00   7.3009331e+00
   7.0000000e+00   2.0000000e+00   9.7691451e+00
   7.0000000e+00   3.0000000e+00   6.3288594e+00
   7.0000000e+00   4.0000000e+00   0.0000000e+00
   7.0000000e+00   5.0000000e+00   8.4183469e-02
   7.0000000e+00   6.0000000e+00   6.3529014e+00
   7.0000000e+00   7.0000000e+00   1.4205046e+01
   7.0000000e+00   8.0000000e+00   4.0008221e+01
   7.0000000e+00   9.0000000e+00   3.2073317e+01
   7.0000000e+00   1.0000000e+01   3.7446666e+01
   8.0000000e+00   1.0000000e+00   1.0228801e+01
   8.0000000e+00   2.0000000e+00   1.3904889e+01
   8.0000000e+00   3.0000000e+00   0.0000000e+00
   8.0000000e+00   4.0000000e+00   6.3288594e+00
   8.0000000e+00   5.0000000e+00   6.2760519e+00
   8.0000000e+00   6.0000000e+00   6.7224231e-01
   8.0000000e+00   7.0000000e+00   1.8767367e+01
   8.0000000e+00   8.0000000e+00   3.6437344e+01
   8.0000000e+00   9.0000000e+00   2.6592313e+01
   8.0000000e+00   1.0000000e+01   3.7719971e+01
   9.0000000e+00   1.0000000e+00   3.3616925e+00
   9.0000000e+00   2.0000000e+00   0.0000000e+00
   9.0000000e+00   3.0000000e+00   1.3904889e+01
   9.0000000e+00   4.0000000e+00   9.7691451e+00
   9.0000000e+00   5.0000000e+00   1.0432250e+01
   9.0000000e+00   6.0000000e+00   1.5151210e+01
   9.0000000e+00   7.0000000e+00   1.2571822e+01
   9.0000000e+00   8.0000000e+00   2.1468335e+01
   9.0000000e+00   9.0000000e+00   1.8185698e+01
   9.0000000e+00   1.0000000e+01   2.1044708e+01
   1.0000000e+01   1.0000000e+00   0.0000000e+00
   1.0000000e+01   2.0000000e+00   3.3616925e+00
   1.0000000e+01   3.0000000e+00   1.0228801e+01
   1.0000000e+01   4.0000000e+00   7.3009331e+00
   1.0000000e+01   5.0000000e+00   8.1482149e+00
   1.0000000e+01   6.0000000e+00   1.2103560e+01
   1.0000000e+01   7.0000000e+00   1.5182467e+01
   1.0000000e+01   8.0000000e+00   2.4499981e+01
   1.0000000e+01   9.0000000e+00   2.0451442e+01
   1.0000000e+01   1.0000000e+01   2.5803556e+01


==> anc/figure3c.txt <==
   1.0000000e+00   1.0000000e+00   1.3556193e+01
   1.0000000e+00   2.0000000e+00   2.3004742e+01
   1.0000000e+00   3.0000000e+00   3.1372531e+01
   1.0000000e+00   4.0000000e+00   2.3300444e+01
   1.0000000e+00   5.0000000e+00   2.3328436e+01
   1.0000000e+00   6.0000000e+00   3.2497550e+01
   1.0000000e+00   7.0000000e+00   3.4296050e+01
   1.0000000e+00   8.0000000e+00   2.2788175e+01
   1.0000000e+00   9.0000000e+00   1.9242260e+01
   1.0000000e+00   1.0000000e+01   0.0000000e+00
   2.0000000e+00   1.0000000e+00   1.5246269e+01
   2.0000000e+00   2.0000000e+00   1.0460014e+01
   2.0000000e+00   3.0000000e+00   1.5941833e+01
   2.0000000e+00   4.0000000e+00   1.0112994e+01
   2.0000000e+00   5.0000000e+00   1.0631787e+01
   2.0000000e+00   6.0000000e+00   1.9068773e+01
   2.0000000e+00   7.0000000e+00   2.5741649e+01
   2.0000000e+00   8.0000000e+00   1.2096670e+01
   2.0000000e+00   9.0000000e+00   0.0000000e+00
   2.0000000e+00   1.0000000e+01   1.9242260e+01
   3.0000000e+00   1.0000000e+00   1.8146662e+01
   3.0000000e+00   2.0000000e+00   1.8141753e+01
   3.0000000e+00   3.0000000e+00   1.5083803e+01
   3.0000000e+00   4.0000000e+00   2.8240141e+01
   3.0000000e+00   5.0000000e+00   2.8921128e+01
   3.0000000e+00   6.0000000e+00   1.4774665e+01
   3.0000000e+00   7.0000000e+00   4.3339938e+01
   3.0000000e+00   8.0000000e+00   0.0000000e+00
   3.0000000e+00   9.0000000e+00   1.2096670e+01
   3.0000000e+00   1.0000000e+01   2.2788175e+01
   4.0000000e+00   1.0000000e+00   1.9853579e+01
   4.0000000e+00   2.0000000e+00   2.1255563e+01
   4.0000000e+00   3.0000000e+00   2.1683562e+01
   4.0000000e+00   4.0000000e+00   1.7016079e+01
   4.0000000e+00   5.0000000e+00   1.6728722e+01
   4.0000000e+00   6.0000000e+00   2.6278475e+01
   4.0000000e+00   7.0000000e+00   0.0000000e+00
   4.0000000e+00   8.0000000e+00   4.3339938e+01
   4.0000000e+00   9.0000000e+00   2.5741649e+01
   4.0000000e+00   1.0000000e+01   3.4296050e+01
   5.0000000e+00   1.0000000e+00   2.6218599e+01
   5.0000000e+00   2.0000000e+00   1.9594117e+01
   5.0000000e+00   3.0000000e+00   1.3052568e+01
   5.0000000e+00   4.0000000e+00   3.1186922e+01
   5.0000000e+00   5.0000000e+00   3.0501038e+01
   5.0000000e+00   6.0000000e+00   0.0000000e+00
   5.0000000e+00   7.0000000e+00   2.6278475e+01
   5.0000000e+00   8.0000000e+00   1.4774665e+01
   5.0000000e+00   9.0000000e+00   1.9068773e+01
   5.0000000e+00   1.0000000e+01   3.2497550e+01
   6.0000000e+00   1.0000000e+00   1.5038641e+01
   6.0000000e+00   2.0000000e+00   2.1950549e+01
   6.0000000e+00   3.0000000e+00   1.5024036e+01
   6.0000000e+00   4.0000000e+00   2.5172326e-01
   6.0000000e+00   5.0000000e+00   0.0000000e+00
   6.0000000e+00   6.0000000e+00   3.0501038e+01
   6.0000000e+00   7.0000000e+00   1.6728722e+01
   6.0000000e+00   8.0000000e+00   2.8921128e+01
   6.0000000e+00   9.0000000e+00   1.0631787e+01
   6.0000000e+00   1.0000000e+01   2.3328436e+01
   7.0000000e+00   1.0000000e+00   1.5912941e+01
   7.0000000e+00   2.0000000e+00   2.2177531e+01
   7.0000000e+00   3.0000000e+00   1.6399093e+01
   7.0000000e+00   4.0000000e+00   0.0000000e+00
   7.0000000e+00   5.0000000e+00   2.5172326e-01
   7.0000000e+00   6.0000000e+00   3.1186922e+01
   7.0000000e+00   7.0000000e+00   1.7016079e+01
   7.0000000e+00   8.0000000e+00   2.8240141e+01
   7.0000000e+00   9.0000000e+00   1.0112994e+01
   7.0000000e+00   1.0000000e+01   2.3300444e+01
   8.0000000e+00   1.0000000e+00   1.1269894e+01
   8.0000000e+00   2.0000000e+00   1.8439627e+01
   8.0000000e+00   3.0000000e+00   0.0000000e+00
   8.0000000e+00   4.0000000e+00   1.6399093e+01
   8.0000000e+00   5.0000000e+00   1.5024036e+01
   8.0000000e+00   6.0000000e+00   1.3052568e+01
   8.0000000e+00   7.0000000e+00   2.1683562e+01
   8.0000000e+00   8.0000000e+00   1.5083803e+01
   8.0000000e+00   9.0000000e+00   1.5941833e+01
   8.0000000e+00   1.0000000e+01   3.1372531e+01
   9.0000000e+00   1.0000000e+00   1.0832281e+01
   9.0000000e+00   2.0000000e+00   0.0000000e+00
   9.0000000e+00   3.0000000e+00   1.8439627e+01
   9.0000000e+00   4.0000000e+00   2.2177531e+01
   9.0000000e+00   5.0000000e+00   2.1950549e+01
   9.0000000e+00   6.0000000e+00   1.9594117e+01
   9.0000000e+00   7.0000000e+00   2.1255563e+01
   9.0000000e+00   8.0000000e+00   1.8141753e+01
   9.0000000e+00   9.0000000e+00   1.0460014e+01
   9.0000000e+00   1.0000000e+01   2.3004742e+01
   1.0000000e+01   1.0000000e+00   0.0000000e+00
   1.0000000e+01   2.0000000e+00   1.0832281e+01
   1.0000000e+01   3.0000000e+00   1.1269894e+01
   1.0000000e+01   4.0000000e+00   1.5912941e+01
   1.0000000e+01   5.0000000e+00   1.5038641e+01
   1.0000000e+01   6.0000000e+00   2.6218599e+01
   1.0000000e+01   7.0000000e+00   1.9853579e+01
   1.0000000e+01   8.0000000e+00   1.8146662e+01
   1.0000000e+01   9.0000000e+00   1.5246269e+01
   1.0000000e+01   1.0000000e+01   1.3556193e+01


==> anc/figure4a.txt <==
   1.0000000e+00   1.0000000e+00   5.2852368e+01
   1.0000000e+00   2.0000000e+00   5.7561418e+01
   1.0000000e+00   3.0000000e+00   7.3814904e+01
   1.0000000e+00   4.0000000e+00   7.2672446e+01
   1.0000000e+00   5.0000000e+00   7.5546535e+01
   1.0000000e+00   6.0000000e+00   7.9921663e+01
   1.0000000e+00   7.0000000e+00   8.4961952e+01
   1.0000000e+00   8.0000000e+00   5.6855511e+01
   1.0000000e+00   9.0000000e+00   4.2929401e+01
   1.0000000e+00   1.0000000e+01   0.0000000e+00
   2.0000000e+00   1.0000000e+00   5.5886567e+01
   2.0000000e+00   2.0000000e+00   4.4787748e+01
   2.0000000e+00   3.0000000e+00   5.7847905e+01
   2.0000000e+00   4.0000000e+00   6.7174069e+01
   2.0000000e+00   5.0000000e+00   6.6937200e+01
   2.0000000e+00   6.0000000e+00   5.8425946e+01
   2.0000000e+00   7.0000000e+00   6.1971982e+01
   2.0000000e+00   8.0000000e+00   5.9600794e+01
   2.0000000e+00   9.0000000e+00   0.0000000e+00
   2.0000000e+00   1.0000000e+01   4.2929401e+01
   3.0000000e+00   1.0000000e+00   1.0410564e+02
   3.0000000e+00   2.0000000e+00   7.3018083e+01
   3.0000000e+00   3.0000000e+00   8.1239474e+01
   3.0000000e+00   4.0000000e+00   1.2368466e+02
   3.0000000e+00   5.0000000e+00   1.2099334e+02
   3.0000000e+00   6.0000000e+00   7.7732951e+01
   3.0000000e+00   7.0000000e+00   9.3418855e+01
   3.0000000e+00   8.0000000e+00   0.0000000e+00
   3.0000000e+00   9.0000000e+00   5.9600794e+01
   3.0000000e+00   1.0000000e+01   5.6855511e+01
   4.0000000e+00   1.0000000e+00   7.2661011e+01
   4.0000000e+00   2.0000000e+00   4.7684110e+01
   4.0000000e+00   3.0000000e+00   5.2507406e+01
   4.0000000e+00   4.0000000e+00   6.6287683e+01
   4.0000000e+00   5.0000000e+00   6.3755218e+01
   4.0000000e+00   6.0000000e+00   5.1966739e+01
   4.0000000e+00   7.0000000e+00   0.0000000e+00
   4.0000000e+00   8.0000000e+00   9.3418855e+01
   4.0000000e+00   9.0000000e+00   6.1971982e+01
   4.0000000e+00   1.0000000e+01   8.4961952e+01
   5.0000000e+00   1.0000000e+00   5.6214592e+01
   5.0000000e+00   2.0000000e+00   4.8417938e+01
   5.0000000e+00   3.0000000e+00   1.6866214e+01
   5.0000000e+00   4.0000000e+00   5.1872092e+01
   5.0000000e+00   5.0000000e+00   4.8293719e+01
   5.0000000e+00   6.0000000e+00   0.0000000e+00
   5.0000000e+00   7.0000000e+00   5.1966739e+01
   5.0000000e+00   8.0000000e+00   7.7732951e+01
   5.0000000e+00   9.0000000e+00   5.8425946e+01
   5.0000000e+00   1.0000000e+01   7.9921663e+01
   6.0000000e+00   1.0000000e+00   3.3059925e+01
   6.0000000e+00   2.0000000e+00   6.7018640e+01
   6.0000000e+00   3.0000000e+00   3.3374582e+01
   6.0000000e+00   4.0000000e+00   1.6370319e+00
   6.0000000e+00   5.0000000e+00   0.0000000e+00
   6.0000000e+00   6.0000000e+00   4.8293719e+01
   6.0000000e+00   7.0000000e+00   6.3755218e+01
   6.0000000e+00   8.0000000e+00   1.2099334e+02
   6.0000000e+00   9.0000000e+00   6.6937200e+01
   6.0000000e+00   1.0000000e+01   7.5546535e+01
   7.0000000e+00   1.0000000e+00   3.1517661e+01
   7.0000000e+00   2.0000000e+00   6.5147313e+01
   7.0000000e+00   3.0000000e+00   3.3501322e+01
   7.0000000e+00   4.0000000e+00   0.0000000e+00
   7.0000000e+00   5.0000000e+00   1.6370319e+00
   7.0000000e+00   6.0000000e+00   5.1872092e+01
   7.0000000e+00   7.0000000e+00   6.6287683e+01
   7.0000000e+00   8.0000000e+00   1.2368466e+02
   7.0000000e+00   9.0000000e+00   6.7174069e+01
   7.0000000e+00   1.0000000e+01   7.2672446e+01
   8.0000000e+00   1.0000000e+00   3.5202140e+01
   8.0000000e+00   2.0000000e+00   4.2239386e+01
   8.0000000e+00   3.0000000e+00   0.0000000e+00
   8.0000000e+00   4.0000000e+00   3.3501322e+01
   8.0000000e+00   5.0000000e+00   3.3374582e+01
   8.0000000e+00   6.0000000e+00   1.6866214e+01
   8.0000000e+00   7.0000000e+00   5.2507406e+01
   8.0000000e+00   8.0000000e+00   8.1239474e+01
   8.0000000e+00   9.0000000e+00   5.7847905e+01
   8.0000000e+00   1.0000000e+01   7.3814904e+01
   9.0000000e+00   1.0000000e+00   3.6833862e+01
   9.0000000e+00   2.0000000e+00   0.0000000e+00
   9.0000000e+00   3.0000000e+00   4.2239386e+01
   9.0000000e+00   4.0000000e+00   6.5147313e+01
   9.0000000e+00   5.0000000e+00   6.7018640e+01
   9.0000000e+00   6.0000000e+00   4.8417938e+01
   9.0000000e+00   7.0000000e+00   4.7684110e+01
   9.0000000e+00   8.0000000e+00   7.3018083e+01
   9.0000000e+00   9.0000000e+00   4.4787748e+01
   9.0000000e+00   1.0000000e+01   5.7561418e+01
   1.0000000e+01   1.0000000e+00   0.0000000e+00
   1.0000000e+01   2.0000000e+00   3.6833862e+01
   1.0000000e+01   3.0000000e+00   3.5202140e+01
   1.0000000e+01   4.0000000e+00   3.1517661e+01
   1.0000000e+01   5.0000000e+00   3.3059925e+01
   1.0000000e+01   6.0000000e+00   5.6214592e+01
   1.0000000e+01   7.0000000e+00   7.2661011e+01
   1.0000000e+01   8.0000000e+00   1.0410564e+02
   1.0000000e+01   9.0000000e+00   5.5886567e+01
   1.0000000e+01   1.0000000e+01   5.2852368e+01


==> anc/figure4b.txt <==
   1.0000000e+00   1.0000000e+00   2.7500462e-03
   1.0000000e+00   2.0000000e+00   3.4835691e-03
   1.0000000e+00   3.0000000e+00   4.6687027e-03
   1.0000000e+00   4.0000000e+00   4.7040250e-03
   1.0000000e+00   5.0000000e+00   5.3134226e-03
   1.0000000e+00   6.0000000e+00   6.4970997e-03
   1.0000000e+00   7.0000000e+00   1.4922857e-02
   1.0000000e+00   8.0000000e+00   3.5136296e-03
   1.0000000e+00   9.0000000e+00   1.1474519e-03
   1.0000000e+00   1.0000000e+01   0.0000000e+00
   2.0000000e+00   1.0000000e+00   2.0525316e-03
   2.0000000e+00   2.0000000e+00   2.7469365e-03
   2.0000000e+00   3.0000000e+00   3.8598618e-03
   2.0000000e+00   4.0000000e+00   3.8833255e-03
   2.0000000e+00   5.0000000e+00   4.4590791e-03
   2.0000000e+00   6.0000000e+00   5.2308841e-03
   2.0000000e+00   7.0000000e+00   1.3465111e-02
   2.0000000e+00   8.0000000e+00   2.8704368e-03
   2.0000000e+00   9.0000000e+00   0.0000000e+00
   2.0000000e+00   1.0000000e+01   1.1474519e-03
   3.0000000e+00   1.0000000e+00   3.5514400e-03
   3.0000000e+00   2.0000000e+00   3.5011601e-03
   3.0000000e+00   3.0000000e+00   3.7954219e-03
   3.0000000e+00   4.0000000e+00   3.7774249e-03
   3.0000000e+00   5.0000000e+00   4.6488004e-03
   3.0000000e+00   6.0000000e+00   5.9600539e-03
   3.0000000e+00   7.0000000e+00   1.4443499e-02
   3.0000000e+00   8.0000000e+00   0.0000000e+00
   3.0000000e+00   9.0000000e+00   2.8704368e-03
   3.0000000e+00   1.0000000e+01   3.5136296e-03
   4.0000000e+00   1.0000000e+00   1.3145882e-02
   4.0000000e+00   2.0000000e+00   1.2884429e-02
   4.0000000e+00   3.0000000e+00   1.1922285e-02
   4.0000000e+00   4.0000000e+00   1.2138410e-02
   4.0000000e+00   5.0000000e+00   9.8822187e-03
   4.0000000e+00   6.0000000e+00   4.6388184e-03
   4.0000000e+00   7.0000000e+00   0.0000000e+00
   4.0000000e+00   8.0000000e+00   1.4443499e-02
   4.0000000e+00   9.0000000e+00   1.3465111e-02
   4.0000000e+00   1.0000000e+01   1.4922857e-02
   5.0000000e+00   1.0000000e+00   5.0370633e-03
   5.0000000e+00   2.0000000e+00   4.7206180e-03
   5.0000000e+00   3.0000000e+00   3.9379674e-03
   5.0000000e+00   4.0000000e+00   4.0681199e-03
   5.0000000e+00   5.0000000e+00   2.8658767e-03
   5.0000000e+00   6.0000000e+00   0.0000000e+00
   5.0000000e+00   7.0000000e+00   4.6388184e-03
   5.0000000e+00   8.0000000e+00   5.9600539e-03
   5.0000000e+00   9.0000000e+00   5.2308841e-03
   5.0000000e+00   1.0000000e+01   6.4970997e-03
   6.0000000e+00   1.0000000e+00   3.1812455e-03
   6.0000000e+00   2.0000000e+00   2.6358287e-03
   6.0000000e+00   3.0000000e+00   1.3186926e-03
   6.0000000e+00   4.0000000e+00   1.5251692e-03
   6.0000000e+00   5.0000000e+00   0.0000000e+00
   6.0000000e+00   6.0000000e+00   2.8658767e-03
   6.0000000e+00   7.0000000e+00   9.8822187e-03
   6.0000000e+00   8.0000000e+00   4.6488004e-03
   6.0000000e+00   9.0000000e+00   4.4590791e-03
   6.0000000e+00   1.0000000e+01   5.3134226e-03
   7.0000000e+00   1.0000000e+00   1.6447453e-03
   7.0000000e+00   2.0000000e+00   7.2634107e-04
   7.0000000e+00   3.0000000e+00   2.1332643e-05
   7.0000000e+00   4.0000000e+00   0.0000000e+00
   7.0000000e+00   5.0000000e+00   1.5251692e-03
   7.0000000e+00   6.0000000e+00   4.0681199e-03
   7.0000000e+00   7.0000000e+00   1.2138410e-02
   7.0000000e+00   8.0000000e+00   3.7774249e-03
   7.0000000e+00   9.0000000e+00   3.8833255e-03
   7.0000000e+00   1.0000000e+01   4.7040250e-03
   8.0000000e+00   1.0000000e+00   1.7101805e-03
   8.0000000e+00   2.0000000e+00   8.3625877e-04
   8.0000000e+00   3.0000000e+00   0.0000000e+00
   8.0000000e+00   4.0000000e+00   2.1332643e-05
   8.0000000e+00   5.0000000e+00   1.3186926e-03
   8.0000000e+00   6.0000000e+00   3.9379674e-03
   8.0000000e+00   7.0000000e+00   1.1922285e-02
   8.0000000e+00   8.0000000e+00   3.7954219e-03
   8.0000000e+00   9.0000000e+00   3.8598618e-03
   8.0000000e+00   1.0000000e+01   4.6687027e-03
   9.0000000e+00   1.0000000e+00   4.3698297e-04
   9.0000000e+00   2.0000000e+00   0.0000000e+00
   9.0000000e+00   3.0000000e+00   8.3625877e-04
   9.0000000e+00   4.0000000e+00   7.2634107e-04
   9.0000000e+00   5.0000000e+00   2.6358287e-03
   9.0000000e+00   6.0000000e+00   4.7206180e-03
   9.0000000e+00   7.0000000e+00   1.2884429e-02
   9.0000000e+00   8.0000000e+00   3.5011601e-03
   9.0000000e+00   9.0000000e+00   2.7469365e-03
   9.0000000e+00   1.0000000e+01   3.4835691e-03
   1.0000000e+01   1.0000000e+00   0.0000000e+00
   1.0000000e+01   2.0000000e+00   4.3698297e-04
   1.0000000e+01   3.0000000e+00   1.7101805e-03
   1.0000000e+01   4.0000000e+00   1.6447453e-03
   1.0000000e+01   5.0000000e+00   3.1812455e-03
   1.0000000e+01   6.0000000e+00   5.0370633e-03
   1.0000000e+01   7.0000000e+00   1.3145882e-02
   1.0000000e+01   8.0000000e+00   3.5514400e-03
   1.0000000e+01   9.0000000e+00   2.0525316e-03
   1.0000000e+01   1.0000000e+01   2.7500462e-03


==> anc/figure5a.txt <==
   0.0000000e+00   0.0000000e+00   5.7457960e+00
   0.0000000e+00   1.0000000e+00   4.8214464e+00
   0.0000000e+00   2.0000000e+00   4.2718214e+00
   0.0000000e+00   3.0000000e+00   2.6516529e+00
   0.0000000e+00   4.0000000e+00   2.6773781e+00
   0.0000000e+00   5.0000000e+00   3.2932717e+00
   0.0000000e+00   6.0000000e+00   3.8098231e+00
   0.0000000e+00   7.0000000e+00   2.5021118e+00
   0.0000000e+00   8.0000000e+00   0.0000000e+00
   1.0000000e+00   0.0000000e+00   4.0999726e+00
   1.0000000e+00   1.0000000e+00   4.0830651e+00
   1.0000000e+00   2.0000000e+00   2.9736120e+00
   1.0000000e+00   3.0000000e+00   2.6275262e+00
   1.0000000e+00   4.0000000e+00   3.5324115e+00
   1.0000000e+00   5.0000000e+00   2.6059822e+00
   1.0000000e+00   6.0000000e+00   1.5738931e+00
   1.0000000e+00   7.0000000e+00   0.0000000e+00
   1.0000000e+00   8.0000000e+00   2.5021118e+00
   2.0000000e+00   0.0000000e+00   4.2502602e+00
   2.0000000e+00   1.0000000e+00   3.4356252e+00
   2.0000000e+00   2.0000000e+00   3.1781067e+00
   2.0000000e+00   3.0000000e+00   2.7393687e+00
   2.0000000e+00   4.0000000e+00   3.2628628e+00
   2.0000000e+00   5.0000000e+00   2.6385550e+00
   2.0000000e+00   6.0000000e+00   0.0000000e+00
   2.0000000e+00   7.0000000e+00   1.5738931e+00
   2.0000000e+00   8.0000000e+00   3.8098231e+00
   3.0000000e+00   0.0000000e+00   3.5761622e+00
   3.0000000e+00   1.0000000e+00   4.2356117e+00
   3.0000000e+00   2.0000000e+00   3.3314660e+00
   3.0000000e+00   3.0000000e+00   2.7053916e+00
   3.0000000e+00   4.0000000e+00   2.5172890e+00
   3.0000000e+00   5.0000000e+00   0.0000000e+00
   3.0000000e+00   6.0000000e+00   2.6385550e+00
   3.0000000e+00   7.0000000e+00   2.6059822e+00
   3.0000000e+00   8.0000000e+00   3.2932717e+00
   4.0000000e+00   0.0000000e+00   4.3437860e+00
   4.0000000e+00   1.0000000e+00   4.2294407e+00
   4.0000000e+00   2.0000000e+00   3.6481802e+00
   4.0000000e+00   3.0000000e+00   1.6551100e+00
   4.0000000e+00   4.0000000e+00   0.0000000e+00
   4.0000000e+00   5.0000000e+00   2.5172890e+00
   4.0000000e+00   6.0000000e+00   3.2628628e+00
   4.0000000e+00   7.0000000e+00   3.5324115e+00
   4.0000000e+00   8.0000000e+00   2.6773781e+00
   5.0000000e+00   0.0000000e+00   3.7552578e+00
   5.0000000e+00   1.0000000e+00   2.5465215e+00
   5.0000000e+00   2.0000000e+00   2.1229129e+00
   5.0000000e+00   3.0000000e+00   0.0000000e+00
   5.0000000e+00   4.0000000e+00   1.6551100e+00
   5.0000000e+00   5.0000000e+00   2.7053916e+00
   5.0000000e+00   6.0000000e+00   2.7393687e+00
   5.0000000e+00   7.0000000e+00   2.6275262e+00
   5.0000000e+00   8.0000000e+00   2.6516529e+00
   6.0000000e+00   0.0000000e+00   4.5265562e+00
   6.0000000e+00   1.0000000e+00   2.8592641e+00
   6.0000000e+00   2.0000000e+00   0.0000000e+00
   6.0000000e+00   3.0000000e+00   2.1229129e+00
   6.0000000e+00   4.0000000e+00   3.6481802e+00
   6.0000000e+00   5.0000000e+00   3.3314660e+00
   6.0000000e+00   6.0000000e+00   3.1781067e+00
   6.0000000e+00   7.0000000e+00   2.9736120e+00
   6.0000000e+00   8.0000000e+00   4.2718214e+00
   7.0000000e+00   0.0000000e+00   4.6725072e+00
   7.0000000e+00   1.0000000e+00   0.0000000e+00
   7.0000000e+00   2.0000000e+00   2.8592641e+00
   7.0000000e+00   3.0000000e+00   2.5465215e+00
   7.0000000e+00   4.0000000e+00   4.2294407e+00
   7.0000000e+00   5.0000000e+00   4.2356117e+00
   7.0000000e+00   6.0000000e+00   3.4356252e+00
   7.0000000e+00   7.0000000e+00   4.0830651e+00
   7.0000000e+00   8.0000000e+00   4.8214464e+00
   8.0000000e+00   0.0000000e+00   0.0000000e+00
   8.0000000e+00   1.0000000e+00   4.6725072e+00
   8.0000000e+00   2.0000000e+00   4.5265562e+00
   8.0000000e+00   3.0000000e+00   3.7552578e+00
   8.0000000e+00   4.0000000e+00   4.3437860e+00
   8.0000000e+00   5.0000000e+00   3.5761622e+00
   8.0000000e+00   6.0000000e+00   4.2502602e+00
   8.0000000e+00   7.0000000e+00   4.0999726e+00
   8.0000000e+00   8.0000000e+00   5.7457960e+00


==> anc/figure6a.txt <==
   0.0000000e+00   0.0000000e+00   6.5415835e+01
   0.0000000e+00   1.0000000e+00   8.6026444e+01
   0.0000000e+00   2.0000000e+00   9.3141490e+01
   0.0000000e+00   3.0000000e+00   8.9891200e+01
   0.0000000e+00   4.0000000e+00   7.0426897e+01
   0.0000000e+00   5.0000000e+00   7.1105710e+01
   0.0000000e+00   6.0000000e+00   7.3048926e+01
   0.0000000e+00   7.0000000e+00   6.4854940e+01
   0.0000000e+00   8.0000000e+00   0.0000000e+00
   1.0000000e+00   0.0000000e+00   6.7989045e+01
   1.0000000e+00   1.0000000e+00   6.3048928e+01
   1.0000000e+00   2.0000000e+00   5.1411110e+01
   1.0000000e+00   3.0000000e+00   3.9905048e+01
   1.0000000e+00   4.0000000e+00   4.3309628e+01
   1.0000000e+00   5.0000000e+00   2.4803862e+01
   1.0000000e+00   6.0000000e+00   1.9947540e+01
   1.0000000e+00   7.0000000e+00   0.0000000e+00
   1.0000000e+00   8.0000000e+00   6.4854940e+01
   2.0000000e+00   0.0000000e+00   4.2608551e+01
   2.0000000e+00   1.0000000e+00   3.6516653e+01
   2.0000000e+00   2.0000000e+00   2.4995421e+01
   2.0000000e+00   3.0000000e+00   1.8634090e+01
   2.0000000e+00   4.0000000e+00   2.5264312e+01
   2.0000000e+00   5.0000000e+00   1.5557445e+01
   2.0000000e+00   6.0000000e+00   0.0000000e+00
   2.0000000e+00   7.0000000e+00   1.9947540e+01
   2.0000000e+00   8.0000000e+00   7.3048926e+01
   3.0000000e+00   0.0000000e+00   4.7490757e+01
   3.0000000e+00   1.0000000e+00   3.8482626e+01
   3.0000000e+00   2.0000000e+00   3.5860232e+01
   3.0000000e+00   3.0000000e+00   2.8657186e+01
   3.0000000e+00   4.0000000e+00   2.6351548e+01
   3.0000000e+00   5.0000000e+00   0.0000000e+00
   3.0000000e+00   6.0000000e+00   1.5557445e+01
   3.0000000e+00   7.0000000e+00   2.4803862e+01
   3.0000000e+00   8.0000000e+00   7.1105710e+01
   4.0000000e+00   0.0000000e+00   4.4675444e+01
   4.0000000e+00   1.0000000e+00   2.8104823e+01
   4.0000000e+00   2.0000000e+00   3.3082505e+01
   4.0000000e+00   3.0000000e+00   2.3127239e+01
   4.0000000e+00   4.0000000e+00   0.0000000e+00
   4.0000000e+00   5.0000000e+00   2.6351548e+01
   4.0000000e+00   6.0000000e+00   2.5264312e+01
   4.0000000e+00   7.0000000e+00   4.3309628e+01
   4.0000000e+00   8.0000000e+00   7.0426897e+01
   5.0000000e+00   0.0000000e+00   4.0165445e+01
   5.0000000e+00   1.0000000e+00   2.9221826e+01
   5.0000000e+00   2.0000000e+00   2.6020883e+01
   5.0000000e+00   3.0000000e+00   0.0000000e+00
   5.0000000e+00   4.0000000e+00   2.3127239e+01
   5.0000000e+00   5.0000000e+00   2.8657186e+01
   5.0000000e+00   6.0000000e+00   1.8634090e+01
   5.0000000e+00   7.0000000e+00   3.9905048e+01
   5.0000000e+00   8.0000000e+00   8.9891200e+01
   6.0000000e+00   0.0000000e+00   4.1881351e+01
   6.0000000e+00   1.0000000e+00   2.4200681e+01
   6.0000000e+00   2.0000000e+00   0.0000000e+00
   6.0000000e+00   3.0000000e+00   2.6020883e+01
   6.0000000e+00   4.0000000e+00   3.3082505e+01
   6.0000000e+00   5.0000000e+00   3.5860232e+01
   6.0000000e+00   6.0000000e+00   2.4995421e+01
   6.0000000e+00   7.0000000e+00   5.1411110e+01
   6.0000000e+00   8.0000000e+00   9.3141490e+01
   7.0000000e+00   0.0000000e+00   3.3713839e+01
   7.0000000e+00   1.0000000e+00   0.0000000e+00
   7.0000000e+00   2.0000000e+00   2.4200681e+01
   7.0000000e+00   3.0000000e+00   2.9221826e+01
   7.0000000e+00   4.0000000e+00   2.8104823e+01
   7.0000000e+00   5.0000000e+00   3.8482626e+01
   7.0000000e+00   6.0000000e+00   3.6516653e+01
   7.0000000e+00   7.0000000e+00   6.3048928e+01
   7.0000000e+00   8.0000000e+00   8.6026444e+01
   8.0000000e+00   0.0000000e+00   0.0000000e+00
   8.0000000e+00   1.0000000e+00   3.3713839e+01
   8.0000000e+00   2.0000000e+00   4.1881351e+01
   8.0000000e+00   3.0000000e+00   4.0165445e+01
   8.0000000e+00   4.0000000e+00   4.4675444e+01
   8.0000000e+00   5.0000000e+00   4.7490757e+01
   8.0000000e+00   6.0000000e+00   4.2608551e+01
   8.0000000e+00   7.0000000e+00   6.7989045e+01
   8.0000000e+00   8.0000000e+00   6.5415835e+01

